Stellar mass functions and implications for a variable IMF

Spatially resolved kinematics of nearby galaxies has shown that the ratio of dynamical- to stellar population-based estimates of the mass of a galaxy ($M_*^{\rm JAM}/M_*$) correlates with $\sigma_e$, if $M_*$ is estimated using the same IMF for all galaxies and the stellar M/L ratio within each galaxy is constant. This correlation may indicate that, in fact, the IMF is more dwarf-rich for galaxies with large $\sigma$. We use this correlation to estimate a dynamical or IMF-corrected stellar mass, $M_*^{\rm \alpha_{JAM}}$, from $M_{*}$ and $\sigma_e$ for a sample of $6 \times 10^5$ SDSS galaxies for which spatially resolved kinematics is not available. We also compute the `virial' mass estimate $k(n,R)\,R_e\,\sigma_R^2/G$, where $n$ is the Sersic index, in the SDSS and ATLAS$^{\rm 3D}$ samples. We show that an $n$-dependent correction must be applied to the $k(n,R)$ values provided by Prugniel & Simien (1997). Our analysis also shows that the shape of the velocity dispersion profile in the ATLAS$^{\rm 3D}$ sample varies weakly with $n$: $(\sigma_R/\sigma_e) = (R/R_e)^{-\gamma(n)}$. The resulting stellar mass functions, based on $M_*^{\rm \alpha_{JAM}}$ and the recalibrated virial mass, are in good agreement. If the $M_*^{\rm \alpha_{JAM}}/M_* - \sigma_e$ correlation is indeed due to the IMF, and stellar M/L gradients can be ignored, then our $\phi(M_*^{\rm \alpha_{JAM}})$ is an estimate of the stellar mass function in which $\sigma_e$-dependent variations in the IMF across the population have been accounted for. Using a Fundamental Plane based observational proxy for $\sigma_e$ produces comparable results. By demonstrating that cheaper proxies are sufficiently accurate, our analysis should enable a more reliable census of the mass in stars for large galaxy samples, at a fraction of the cost. Our results are provided in tabular form.

==> anc/Tab1_kn.dat <==
 2.00   7.382   7.202   6.799   6.777   6.972   7.302
 2.50   6.593   6.458   6.227   6.363   6.626   6.972
 3.00   5.839   5.758   5.693   5.956   6.269   6.622
 3.50   5.179   5.146   5.215   5.571   5.917   6.272
 4.00   4.618   4.622   4.793   5.213   5.579   5.930
 4.50   4.143   4.175   4.419   4.882   5.257   5.602
 5.00   3.740   3.792   4.087   4.576   4.954   5.289
 5.50   3.394   3.461   3.791   4.292   4.667   4.991
 6.00   3.096   3.173   3.524   4.029   4.397   4.709
 6.50   2.837   2.920   3.283   3.785   4.144   4.443
 7.00   2.609   2.696   3.064   3.557   3.905   4.191
 7.50   2.408   2.496   2.864   3.346   3.681   3.953
 8.00   2.228   2.317   2.681   3.148   3.470   3.728
 8.50   2.067   2.156   2.512   2.963   3.271   3.516
 9.00   1.922   2.009   2.357   2.790   3.084   3.316
 9.50   1.791   1.876   2.212   2.628   2.908   3.127
10.00   1.671   1.754   2.079   2.476   2.742   2.949


==> anc/TabC1_Ser.dat <==
 9.05  -1.955  -1.922  -1.960  -1.914
 9.15  -1.993  -1.946  -1.971  -1.931
 9.25  -1.999  -1.982  -2.021  -1.985
 9.35  -2.043  -2.011  -2.062  -2.020
 9.45  -2.092  -2.058  -2.122  -2.072
 9.55  -2.121  -2.098  -2.163  -2.124
 9.65  -2.150  -2.131  -2.206  -2.167
 9.75  -2.196  -2.157  -2.241  -2.192
 9.85  -2.229  -2.183  -2.284  -2.229
 9.95  -2.250  -2.209  -2.306  -2.259
10.05  -2.262  -2.214  -2.328  -2.276
10.15  -2.269  -2.231  -2.337  -2.290
10.25  -2.279  -2.232  -2.345  -2.305
10.35  -2.282  -2.247  -2.349  -2.310
10.45  -2.301  -2.274  -2.364  -2.331
10.55  -2.339  -2.308  -2.382  -2.350
10.65  -2.385  -2.356  -2.406  -2.378
10.75  -2.442  -2.411  -2.445  -2.416
10.85  -2.514  -2.484  -2.495  -2.466
10.95  -2.603  -2.578  -2.547  -2.515
11.05  -2.714  -2.689  -2.627  -2.588
11.15  -2.864  -2.837  -2.714  -2.674
11.25  -3.037  -3.003  -2.825  -2.778
11.35  -3.236  -3.200  -2.960  -2.904
11.45  -3.461  -3.416  -3.126  -3.062
11.55  -3.721  -3.658  -3.306  -3.227
11.65  -3.996  -3.909  -3.508  -3.422
11.75  -4.317  -4.209  -3.742  -3.635
11.85  -4.690  -4.527  -4.002  -3.878
11.95  -5.103  -4.883  -4.296  -4.135
12.05  -5.587  -5.285  -4.615  -4.418
12.15  -6.261  -5.754  -4.964  -4.744
12.25  -6.810  -6.327  -5.366  -5.076
12.35 -99.000 -99.000  -5.869  -5.436
12.45 -99.000 -99.000  -6.523  -5.970
12.55 -99.000 -99.000  -7.030  -6.486


==> anc/TabC2_SerExp.dat <==
 9.05  -1.944  -1.911  -1.948  -1.914
 9.15  -1.986  -1.942  -1.985  -1.931
 9.25  -2.002  -1.983  -2.016  -1.987
 9.35  -2.043  -2.009  -2.055  -2.009
 9.45  -2.093  -2.062  -2.127  -2.082
 9.55  -2.125  -2.096  -2.166  -2.123
 9.65  -2.148  -2.125  -2.207  -2.166
 9.75  -2.193  -2.162  -2.247  -2.196
 9.85  -2.225  -2.176  -2.276  -2.233
 9.95  -2.247  -2.209  -2.306  -2.252
10.05  -2.261  -2.219  -2.324  -2.278
10.15  -2.255  -2.217  -2.336  -2.285
10.25  -2.267  -2.228  -2.337  -2.298
10.35  -2.265  -2.228  -2.348  -2.310
10.45  -2.298  -2.272  -2.357  -2.326
10.55  -2.332  -2.299  -2.371  -2.340
10.65  -2.379  -2.346  -2.408  -2.374
10.75  -2.451  -2.420  -2.444  -2.418
10.85  -2.523  -2.489  -2.496  -2.462
10.95  -2.632  -2.602  -2.557  -2.519
11.05  -2.760  -2.732  -2.633  -2.597
11.15  -2.923  -2.894  -2.729  -2.685
11.25  -3.128  -3.088  -2.844  -2.792
11.35  -3.340  -3.298  -2.994  -2.933
11.45  -3.601  -3.547  -3.154  -3.088
11.55  -3.888  -3.804  -3.341  -3.263
11.65  -4.185  -4.081  -3.550  -3.457
11.75  -4.550  -4.395  -3.777  -3.679
11.85  -4.909  -4.717  -4.047  -3.903
11.95  -5.382  -5.096  -4.338  -4.174
12.05  -5.884  -5.526  -4.665  -4.461
12.15  -6.510  -5.985  -5.005  -4.766
12.25  -7.159  -6.674  -5.449  -5.101
12.35 -99.000 -99.000  -5.930  -5.484
12.45 -99.000 -99.000  -6.533  -6.019
12.55 -99.000 -99.000  -7.020  -6.504

